State Space Model Programming in Turing.jl

State space models (SSMs) are a powerful and widely-used class of probabilistic models for analysing time-series data across various fields, from econometrics to robotics. Despite their prevalence, existing software frameworks for SSMs often lack compositionality and scalability, hindering experimentation and making it difficult to leverage advanced inference techniques. This paper introduces SSMProblems.jl and GeneralisedFilters.jl, two Julia packages within the Turing.jl ecosystem, that address this challenge by providing a consistent, composable, and general framework for defining SSMs and performing inference on them. This unified interface allows researchers to easily define a wide range of SSMs and apply various inference algorithms, including Kalman filtering, particle filtering, and combinations thereof. By promoting code reuse and modularity, our packages reduce development time and improve the reliability of SSM implementations. We prioritise scalability through efficient memory management and GPU-acceleration, ensuring that our framework can handle large-scale inference tasks.

==> code/ASSIMILATION.jl <==
Base.@kwdef struct Parameters{T<:Real}
    β::T = 8 / 3
    ρ::T = 28.0
    σ::T = 10.0
    ν::T = 1.0 # Obs noise variance
    dt::T = 0.025 # Time step
end

function lorenz!(du, u, p::Parameters, t)
    @unpack β, ρ, σ = p
    du[1] = σ * (u[2] - u[1])
    du[2] = u[1] * (ρ - u[3]) - u[2]
    return du[3] = u[1] * u[2] - β * u[3]
end

# ODE Problem
prob = ODEProblem(lorenz!, u0, tspan, params)

# Integrator
integrator = init(prob, Tsit5(); dt=dt, adaptive=false)

struct LatentNoiseProcess{T} <: LatentDynamics{Vector{T}}
    σ::AbstractPDMat{T}
    dt::T
    integrator
end

function SSMProblems.distribution(dyn::LatentNoiseProcess, extra)
    return MvNormal([1; 0; 0], dyn.σ)
end

function SSMProblems.distribution(dyn::LatentNoiseProcess, step::Integer, prev_state, extra)
    reinit!(dyn.integrator, prev_state)
    step!(dyn.integrator, dyn.dt, true)
    return MvNormal(dyn.integrator.u, dyn.σ)
end

struct ObservationNoiseProcess{T} <: ObservationProcess{T}
    σ::T
end

function SSMProblems.distribution(obs::ObservationNoiseProcess, step::Integer, state)
    return Normal(state[1], obs.ν)
end

dyn = LatentNoiseProcess(ScalMat(3, params.dt), params.dt, integrator)
obs = ObservationNoiseProcess(params.ν)
model = StateSpaceModel(dyn, obs)

==> code/TRENDINFLATION.jl <==
abstract type LocalLevelTrend{T} <: LatentDynamics{Vector{T}} end

function SSMProblems.logdensity(
    proc::LocalLevelTrend{T}, ::Integer, prev_state::Vector{T}, state::Vector{T}
) where {T<:Real}
    vol_prob = logpdf(MvNormal(prev_state[2:end], proc.γ), state[2:end])
    trend_prob = logpdf(Normal(prev_state[1], exp(0.5 * prev_state[2])), state[1])
    return vol_prob + trend_prob
end

struct OutlierAdjustedTrend{T} <: LocalLevelTrend{T}
    γ::Vector{T}
    switch_dist::Bernoulli{T}
    outlier_dist::Uniform{T}
end

function SSMProblems.simulate(
    rng::AbstractRNG, proc::OutlierAdjustedTrend{T}, ::Integer, state::Vector{T}
) where {T<:Real}
    new_state = deepcopy(state)
    new_state[2:3] += proc.γ .* randn(rng, T, 2)
    new_state[1] += exp(0.5 * new_state[2]) * randn(rng, T)
    new_state[4] = rand(rng, proc.switch_dist) ? rand(rng, proc.outlier_dist) : one(T)
    return new_state
end

struct OutlierAdjustedObservation{T} <: ObservationProcess{T} end

function SSMProblems.distribution(
    proc::OutlierAdjustedObservation{T}, ::Integer, state::Vector{T}
) where {T<:Real}
    return Normal(state[1], sqrt(state[4]) * exp(0.5 * state[3]))
end

struct SimpleObservation{T} <: ObservationProcess{T} end

function SSMProblems.distribution(
    proc::SimpleObservation{T}, ::Integer, state::Vector{T}
) where {T<:Real}
    return Normal(state[1], exp(0.5 * state[3]))
end

function UCSV(γ::T) where {T}
    dyn = SimpleTrend(fill(γ, 2))
    obs = SimpleObservation{T}()
    return StateSpaceModel(dyn, obs)
end

function UCSVO(γ::T, prob::T) where {T}
    dyn = OutlierAdjustedTrend(fill(γ, 2), Bernoulli(prob), Uniform(T(2), T(10)))
    obs = OutlierAdjustedObservation{T}()
    return StateSpaceModel(dyn, obs)
end

==> code/nonlinearGaussiandynamics.jl <==
struct NLGDynamics{T} <: LatentDynamics{T}
    f::Function  # non-linear function
    σ::T         # noise variance
end

distribution(
    dyn::NLGDynamics, t::Integer, prev_x; kwargs...
) = Normal(f(prev_x), σ)

==> code/tracking.jl <==
struct MultiTargetDynamics{T<:Real} <: LinearGaussianLatentDynamics{T}
    μ0s::Vector{Vector{T}} # Initial mean vectors
    Σ0s::Vector{Matrix{T}} # Initial covariance matrices
    As::Vector{Matrix{T}} # State transition matrices
    bs::Vector{Vector{T}} # control input
    Qs::Vector{Matrix{T}} # Process noise covariance matrices
    N::Int  # Number of targets
    D::Int  # Dimension of each target
end

struct MultiTargetObservations{T<:Real} <: LinearGaussianObservationProcess{T}
    Hs::Vector{Matrix{T}} # Observation matrices
    Rs::Vector{Matrix{T}} # Observation noise covariance matrices
    N::Int # Number of targets
    D_x::Int   # Dimension of each target
    D_y::Int # Dimension of each observation
end

struct ClutterObservations{T<:Real} <: ObservationProcess{Vector{Vector{T}}}
    λ::T # Clutter rate
    v::T # Clutter area
end

function SSMProblems.simulate(
    rng::AbstractRNG, obs::ClutterObservations{T}, ::Integer, ::Nothing, extra
) where {T}
    n = rand(rng, Poisson(obs.λ))
    return [obs.v * (T(2) * rand(rng, T, 2) .- T(1)) for _ in 1:n]
end

struct ClutterAndMultiTargetObservations{T} <: ObservationProcess{Vector{Vector{T}}}
    target_obs::MultiTargetObservations{T}
    clutter_obs::ClutterObservations{T}
end

function associate(::GlobalNearestNeighborAssociator, y_preds::Vector, ys::Vector)
    n_preds = length(y_preds)
    n_ys = length(ys)
    
    # Create the cost matrix where cost(i, j) = euclidean_distance(y_preds[i], ys[j])
    cost_matrix = zeros(Float64, n_preds, n_ys)
    for i in 1:n_preds
        for j in 1:n_ys
            cost_matrix[i, j] = norm(y_preds[i] - ys[j])
        end
    end

    # Solve the assignment problem using the Hungarian algorithm
    row_indices, col_indices = hungarian(cost_matrix)

    # Prepare the associations
    assocs = row_indices
    return assocs
end
